The Thue-Morse route to chaos in the open quantum baker map

We study the resonances of the quantum baker map opened by a window of width $w$ centred at $q_c$. For $q_c=1/2$ the survivor set of the classical doubling map with a hole goes from zero to positive topological entropy along the Thue-Morse route, and we find numerically, for $N$ up to $2^{25}$, that the resonance spectrum follows this route step by step, also where the entropy is zero. Below the threshold $w_c=4a^*-1$, with $a^*$ the Thue-Morse constant, the surviving cycles have periods $2^\nu$ and their thresholds accumulate doubly exponentially. Each cycle gives, as isolated orbits do, a multiplet of resonances close to modulus $2^{-1/2}$, with phases set by its action. Since a cycle is resolved only if its period is shorter than about $\log_2 N$, twice the Ehrenfest time, about $\log_2\log_2 N$ steps are resolved, four at our largest sizes. Near $w_c$ the 16-cycle perturbs the 8-multiplet through a return path that classically opens only at $w_c$. Cutting a few sites of this path removes the perturbation. At $w_c$ the leading resonance jumps within one or two lattice sites, since a window one site wider than the threshold already has an entropy of order $1/\log_2 N$. One site or more above $w_c$ it lies between 0.93 and 1.00 times the value set by the topological pressure, with no free parameter. There the Walsh eigenvalue count grows with the fractal Weyl exponent, and the Fourier count with an exponent a few hundredths smaller at the sizes we reach.

==> anc/README.txt <==
Ancillary files of
  L. Ermann, "The Thue-Morse route to chaos in the open quantum baker map" (submitted to J. Phys. A, 2026),
  appendix B: exact certificates of the entropy plateaus.

What is certified
-----------------
For the doubling map with the symmetric window of width w = 1 - 2h centred at q_c = 1/2, the scripts certify that
the topological entropy of the survivor set is constant on the following intervals of h (values as in the paper):

  plateau          interval of h                         word (Nilsson)          script
  (1/2) ln phi     [341/2016, 11/63]                     001011                  sft_plateau_certificate.py, nilsson_check.py
  (1/4) ln phi     [489233/2795520, 239/1365]            001011001101            nilsson_check.py
  ln theta         [75/496, 5/31]                        00101                   sft_plateau_theta_certificate.py
  (1/2) ln theta   interval of the word 0010110011       0010110011              sft_theta_chain_certificate.py
  (1/4) ln theta   interval of the word of period 20     00101100110100101101    sft_theta_chain_certificate.py

phi is the golden mean and theta the largest root of x^4 - x^3 - x^2 + x - 1.

Method (all in exact integer or rational arithmetic, no floating point in the certificate):
 1. The inner and outer subshifts of finite type of window length m (allowed binary words of length m whose dyadic
    cylinder lies in, or meets, the surviving set) bracket the survivor set, so their entropies bound h_top from
    below and above. They are evaluated just inside each end of the interval.
 2. The full integer adjacency matrix of each SFT is reduced by state amalgamation (equal rows or columns merged,
    zero rows or columns deleted), which keeps the nonzero spectrum.
 3. The characteristic polynomial of the reduced matrix is computed with Python fractions, divided exactly by the
    target polynomial (x^4 - x^2 - 1 for sqrt(phi), p(x^2) or p(x^4) for theta^(1/2) or theta^(1/4), p as above),
    and the quotient is shown to consist of x^k and cyclotomic factors, or its remaining roots are checked to lie
    below the target. A line ending in CERTIFIED (or "True" in every column) means that the spectral radius of
    both SFTs equals the plateau value, so h_top is constant on the interval.
 4. sft_trace_check.py checks the graphs independently: tr A^k of the full matrix, tr R^k of the reduced matrix,
    the power sums of the roots of the characteristic polynomial (Newton) and, for k <= 24, a direct enumeration
    of periodic words must all agree for k <= 60.

Requirements and running
------------------------
Python 3 with numpy and scipy. Run from this folder:

  python3 sft_plateau_certificate.py 16 18 20 22 24   (1/2 ln phi at m = 16..24)
  python3 nilsson_check.py                            (both phi plateaus at m = 20, 24)
  python3 sft_plateau_theta_certificate.py            (ln theta at m = 14..20)
  python3 sft_theta_chain_certificate.py              (ln theta and 1/2 ln theta at m = 20, 24; the period-20
                                                       word is skipped at these m, see below)
  python3 sft_trace_check.py                          (trace check of the graphs above)

Measured on one core of a laptop (2026), all with less than 1 GB of memory: sft_plateau_certificate.py 72 s,
nilsson_check.py 19 s, sft_plateau_theta_certificate.py 12 s, sft_theta_chain_certificate.py 5 min (the trace check
of the two graphs at m = 24, 24582 and 32838 vertices, takes most of it), sft_trace_check.py 4 min.

The plateau (1/4) ln theta needs m >= 26 and about 4 GB of memory:
  python3 sft_theta_chain_certificate.py 00101100110100101101 26

Files
-----
  sft_plateau.py, sft_plateau_certificate.py   SFT construction, amalgamation, exact characteristic polynomials
  nilsson_check.py, sft_plateau_theta_certificate.py, sft_theta_chain_certificate.py, sft_trace_check.py
  plateau.json                       input of sft_plateau_certificate.py and sft_trace_check.py: the numerically
                                     located edges of the (1/2) ln phi plateau at each m, where the SFTs are evaluated
  sft_plateau_certificate.json       output of sft_plateau_certificate.py (characteristic polynomials and factors)
  sft_trace_check.json               output of sft_trace_check.py
  *_reference.log                    output of the runs used for the paper (the m = 26 lines of
                                     sft_theta_chain_certificate_reference.log were run separately with 4 GB;
                                     sft_plateau_certificate_reference.log prints the polynomials as [..])
  *_rerun.log                        output of a fresh run of the same scripts from this folder (12 Nov 2026);
                                     it agrees with the reference logs apart from running times and the
                                     printed polynomials

Please cite the article if you use these scripts.


==> anc/nilsson_check.py <==
"""Independent checks of the plateaus implied by Nilsson (arXiv:1002.4614, Lemma 8 + Thms 57, 64):
I(001011)      = [341/2016, 11/63],          h_top = (1/2) ln phi   (w = 1 - 2h in [41/63, 667/1008])
I(001011001101)= [489233/2795520, 239/1365], h_top = (1/4) ln phi.
Exact certificate (state amalgamation + integer charpoly) at points just inside each interval, and the
numerical entropy just outside each endpoint."""
import numpy as np
from fractions import Fraction as Fr
from sft_plateau import sft
from sft_plateau_certificate import sft_matrix, amalgamate, charpoly, pdiv, strip_cyclotomic


def reduce_check(h, m, inner, target):
    R = amalgamate(sft_matrix(h, m, inner)); cp = charpoly(R)
    q, r = pdiv(cp, target); div = all(x == 0 for x in r)
    rest, facs = strip_cyclotomic(q) if div else (None, None)
    return len(R), div, facs, rest


phi = (1 + 5 ** .5) / 2
for name, lo, hi, target, val in (("1/2 ln phi", Fr(341, 2016), Fr(11, 63), [1, 0, -1, 0, -1], 0.5 * np.log(phi)),
                                  ("1/4 ln phi", Fr(489233, 2795520), Fr(239, 1365), [1, 0, 0, 0, -1, 0, 0, 0, -1], 0.25 * np.log(phi))):
    print(f"== {name}: h in [{lo} = {float(lo):.10f}, {hi} = {float(hi):.10f}]  w in [{float(1-2*hi):.10f}, {float(1-2*lo):.10f}]")
    for m in (20, 24):
        d = Fr(1, 2 ** (m - 2))          # stay a few cylinders inside
        R1 = reduce_check(lo + d, m, False, target); R2 = reduce_check(hi - d, m, True, target)
        print(f"  m={m} outer(lo+{float(d):.1e}): size {R1[0]}, divisible {R1[1]}, quotient cyclotomic {R1[2]}, rest {R1[3]}")
        print(f"  m={m} inner(hi-{float(d):.1e}): size {R2[0]}, divisible {R2[1]}, quotient cyclotomic {R2[2]}, rest {R2[3]}")
    m = 24
    for lab, h in (("below lo", lo - Fr(1, 2 ** 18)), ("above hi", hi + Fr(1, 2 ** 18))):
        ri, _ = sft(h, m, True); ro, _ = sft(h, m, False)
        print(f"  outside ({lab}, h={float(h):.8f}): h_top in [{np.log(ri):.6f}, {np.log(ro):.6f}] vs plateau {val:.6f}")


==> anc/nilsson_check_reference.log <==
== 1/2 ln phi: h in [341/2016 = 0.1691468254, 11/63 = 0.1746031746]  w in [0.6507936508, 0.6617063492]
  m=20 outer(lo+3.8e-06): size 30, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 3, 4, 6, 6, 12], rest [1]
  m=20 inner(hi-3.8e-06): size 10, divisible True, quotient cyclotomic [1, 2, 3, 6], rest [1]
  m=24 outer(lo+2.4e-07): size 64, divisible True, quotient cyclotomic [1, 2, 3, 6, 9, 18], rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1]
  m=24 inner(hi-2.4e-07): size 10, divisible True, quotient cyclotomic [1, 2, 3, 6], rest [1]
  outside (below lo, h=0.16914301): h_top in [0.249873, 0.249873] vs plateau 0.240606
  outside (above hi, h=0.17460699): h_top in [0.234129, 0.234129] vs plateau 0.240606
== 1/4 ln phi: h in [489233/2795520 = 0.1750060812, 239/1365 = 0.1750915751]  w in [0.6498168498, 0.6499878377]
  m=20 outer(lo+3.8e-06): size 22, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 4, 6, 12], rest [1]
  m=20 inner(hi-3.8e-06): size 22, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 4, 6, 12], rest [1]
  m=24 outer(lo+2.4e-07): size 22, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 4, 6, 12], rest [1]
  m=24 inner(hi-2.4e-07): size 22, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 4, 6, 12], rest [1]
  outside (below lo, h=0.17500227): h_top in [0.152344, 0.152344] vs plateau 0.120303
  outside (above hi, h=0.17509539): h_top in [0.000000, 0.000000] vs plateau 0.120303


==> anc/nilsson_check_rerun.log <==
== 1/2 ln phi: h in [341/2016 = 0.1691468254, 11/63 = 0.1746031746]  w in [0.6507936508, 0.6617063492]
  m=20 outer(lo+3.8e-06): size 30, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 3, 4, 6, 6, 12], rest [1]
  m=20 inner(hi-3.8e-06): size 10, divisible True, quotient cyclotomic [1, 2, 3, 6], rest [1]
  m=24 outer(lo+2.4e-07): size 64, divisible True, quotient cyclotomic [1, 2, 3, 6, 9, 18], rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1]
  m=24 inner(hi-2.4e-07): size 10, divisible True, quotient cyclotomic [1, 2, 3, 6], rest [1]
  outside (below lo, h=0.16914301): h_top in [0.249873, 0.249873] vs plateau 0.240606
  outside (above hi, h=0.17460699): h_top in [0.234129, 0.234129] vs plateau 0.240606
== 1/4 ln phi: h in [489233/2795520 = 0.1750060812, 239/1365 = 0.1750915751]  w in [0.6498168498, 0.6499878377]
  m=20 outer(lo+3.8e-06): size 22, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 4, 6, 12], rest [1]
  m=20 inner(hi-3.8e-06): size 22, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 4, 6, 12], rest [1]
  m=24 outer(lo+2.4e-07): size 22, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 4, 6, 12], rest [1]
  m=24 inner(hi-2.4e-07): size 22, divisible True, quotient cyclotomic [1, 1, 2, 2, 3, 4, 6, 12], rest [1]
  outside (below lo, h=0.17500227): h_top in [0.152344, 0.152344] vs plateau 0.120303
  outside (above hi, h=0.17509539): h_top in [0.000000, 0.000000] vs plateau 0.120303


==> anc/plateau.json <==
{"14": {"m": 14, "a_lo": 0.6507568359374999, "a_hi": 0.6508789062558207, "b_lo": 0.6616210937476716, "b_hi": 0.6617431640625, "nevals": 119, "t": 3.7249927520751953}, "16": {"m": 16, "a_lo": 0.6507873535156249, "a_hi": 0.6508178710995706, "b_lo": 0.6616821289015934, "b_hi": 0.6617126464890314, "nevals": 112, "t": 10.81557321548462}, "18": {"m": 18, "a_lo": 0.6507873535156249, "a_hi": 0.6507949829159769, "b_lo": 0.6617050170851871, "b_hi": 0.6617126464890314, "nevals": 108, "t": 29.042698621749878}, "20": {"m": 20, "a_lo": 0.6507930755615233, "a_hi": 0.6507949829159769, "b_lo": 0.6617050170851871, "b_hi": 0.661706924443133, "nevals": 108, "t": 85.17919850349426}, "22": {"m": 22, "a_lo": 0.6507935523986815, "a_hi": 0.6507940292358398, "b_lo": 0.6617059707571751, "b_hi": 0.6617064476036465, "nevals": 99, "t": 373.4041666984558}, "24": {"m": 24, "a_lo": 0.6507935523986815, "a_hi": 0.6507936716137919, "b_lo": 0.6617063283850437, "b_hi": 0.6617064476036465, "nevals": 96, "t": 1371.0410079956055}}

==> anc/sft_plateau.py <==
"""
Exact symbolic dynamics for X_h = {x : ||2^n x|| >= h, n>=0}, h=(1-w)/2 (q_c = 1/2 reduced hole).
Sandwich: SFT_inner(h2) subset X_{h2} subset X_h subset X_{h1} subset SFT_outer(h1) for h1<=h<=h2, where
  inner(h): windows of length m whose closed dyadic cylinder lies in [h,1-h]
  outer(h): windows of length m whose closed dyadic cylinder meets [h,1-h].
If the two entropies coincide, h_top is constant (= that value) on [h1,h2].
Then the characteristic polynomial of the essential graph is computed exactly (Fractions) and tested for the
factor x^4 - x^2 - 1 (root sqrt(phi))  <=>  h_top = (1/2) ln phi.
"""
import sys
from fractions import Fraction as Fr
import numpy as np
from scipy.sparse import csr_matrix
from scipy.sparse.csgraph import connected_components

def sft(h, m, inner):
    A = np.arange(2 ** m, dtype=np.int64)
    lo, hi = A, A + 1                       # cylinder [lo,hi]/2^m
    hn, hd = h.numerator, h.denominator
    D = 2 ** m
    if inner:   # lo/D >= h  and hi/D <= 1-h
        ok = (lo * hd >= hn * D) & (hi * hd <= (hd - hn) * D)
    else:       # hi/D >= h and lo/D <= 1-h
        ok = (hi * hd >= hn * D) & (lo * hd <= (hd - hn) * D)
    mask = 2 ** (m - 1) - 1
    src = A[ok] >> 1; dst = A[ok] & mask
    n = 2 ** (m - 1)
    while True:   # prune non-essential nodes
        outd = np.bincount(src, minlength=n); ind = np.bincount(dst, minlength=n)
        keep = (outd[src] > 0) & (ind[src] > 0) & (outd[dst] > 0) & (ind[dst] > 0)
        if keep.all(): break
        src, dst = src[keep], dst[keep]
        if len(src) == 0: return 0.0, None
    nodes = np.unique(np.concatenate([src, dst]))
    idx = {int(v): i for i, v in enumerate(nodes)}
    s = np.searchsorted(nodes, src); d = np.searchsorted(nodes, dst)
    M = csr_matrix((np.ones(len(s)), (s, d)), shape=(len(nodes),) * 2)
    nc, lab = connected_components(M, directed=True, connection="strong")
    best, bestM = 0.0, None
    for c in range(nc):
        mem = np.where(lab == c)[0]
        sub = M[mem][:, mem]
        if sub.nnz == 0: continue
        r = max(abs(np.linalg.eigvals(sub.toarray()))) if len(mem) > 1 else 1.0
        if r > best + 1e-12: best, bestM = r, sub.toarray().astype(int)
    return best, bestM

def charpoly(M):  # Faddeev-LeVerrier with Fractions / ints
    n = len(M); M = [[int(x) for x in r] for r in M]
    I = [[int(i == j) for j in range(n)] for i in range(n)]
    c = [1]; Mk = [[0] * n for _ in range(n)]
    for k in range(1, n + 1):
        # Mk = M*Mk_prev + c_{k-1} I
        P = [[sum(M[i][l] * Mk[l][j] for l in range(n) if M[i][l]) for j in range(n)] for i in range(n)]
        Mk = [[P[i][j] + c[-1] * I[i][j] for j in range(n)] for i in range(n)]
        AM = [[sum(M[i][l] * Mk[l][j] for l in range(n) if M[i][l]) for j in range(n)] for i in range(n)]
        c.append(Fr(-sum(AM[i][i] for i in range(n)), k))
    return c  # x^n + c1 x^{n-1} + ...

def polydivmod(a, b):
    a = [Fr(x) for x in a]; q = []
    while len(a) >= len(b):
        f = a[0] / b[0]; q.append(f)
        for i in range(len(b)): a[i] -= f * b[i]
        a.pop(0)
    return q, a

if __name__ == "__main__":
    m = int(sys.argv[1]) if len(sys.argv) > 1 else 18
    phi = (1 + 5 ** .5) / 2
    target = 0.5 * np.log(phi)
    print("target (1/2)ln(phi) = %.10f ; m=%d" % (target, m))
    # scan h in dyadic grid steps of 2^-12 around [0.165, 0.176]
    g = 2 ** 12
    print("   h        inner        outer")
    for k in range(int(0.1650 * g), int(0.1780 * g) + 1, 2):
        h = Fr(k, g)
        ri, _ = sft(h, m, True); ro, _ = sft(h, m, False)
        f = lambda r: np.log(r) if r > 0 else 0.0
        print("%.6f  %.6f  %.6f" % (float(h), f(ri), f(ro)))


==> anc/sft_plateau_certificate.json <==
{
 "16_inner_at_a": {
  "m": 16,
  "inner": true,
  "h": "3663041/20980690",
  "w": "6827304/10490345",
  "n_nodes": 214,
  "n_reduced": 10,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   6
  ],
  "remaining": [
   1
  ],
  "certified": true
 },
 "16_outer_at_b": {
  "m": 16,
  "inner": false,
  "h": "4434219/26213330",
  "w": "8672446/13106665",
  "n_nodes": 318,
  "n_reduced": 30,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   1,
   2,
   2,
   3,
   3,
   4,
   6,
   6,
   12
  ],
  "remaining": [
   1
  ],
  "certified": true
 },
 "18_inner_at_a": {
  "m": 18,
  "inner": true,
  "h": "2517394/14417857",
  "w": "9383069/14417857",
  "n_nodes": 350,
  "n_reduced": 10,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   6
  ],
  "remaining": [
   1
  ],
  "certified": true
 },
 "18_outer_at_b": {
  "m": 18,
  "inner": false,
  "h": "1109025/6556556",
  "w": "2169253/3278278",
  "n_nodes": 562,
  "n_reduced": 64,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   6,
   9,
   18
  ],
  "remaining": [
   1,
   0,
   0,
   0,
   0,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   -1
  ],
  "certified": true
 },
 "20_inner_at_a": {
  "m": 20,
  "inner": true,
  "h": "2517394/14417857",
  "w": "9383069/14417857",
  "n_nodes": 570,
  "n_reduced": 10,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   6
  ],
  "remaining": [
   1
  ],
  "certified": true
 },
 "20_outer_at_b": {
  "m": 20,
  "inner": false,
  "h": "24664721/145817835",
  "w": "96488393/145817835",
  "n_nodes": 946,
  "n_reduced": 64,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   6,
   9,
   18
  ],
  "remaining": [
   1,
   0,
   0,
   0,
   0,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   -1
  ],
  "certified": true
 },
 "22_inner_at_a": {
  "m": 22,
  "inner": true,
  "h": "366169/2097152",
  "w": "682407/1048576",
  "n_nodes": 926,
  "n_reduced": 10,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   6
  ],
  "remaining": [
   1
  ],
  "certified": true
 },
 "22_outer_at_b": {
  "m": 22,
  "inner": false,
  "h": "182855733/1081046174",
  "w": "357667354/540523087",
  "n_nodes": 1574,
  "n_reduced": 64,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   6,
   9,
   18
  ],
  "remaining": [
   1,
   0,
   0,
   0,
   0,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   -1
  ],
  "certified": true
 },
 "24_inner_at_a": {
  "m": 24,
  "inner": true,
  "h": "1495416995/8564661482",
  "w": "2786913746/4282330741",
  "n_nodes": 1502,
  "n_reduced": 10,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   6
  ],
  "remaining": [
   1
  ],
  "certified": true
 },
 "24_outer_at_b": {
  "m": 24,
  "inner": false,
  "h": "608667865/3598458476",
  "w": "1190561373/1799229238",
  "n_nodes": 2626,
  "n_reduced": 100,
  "charpoly_reduced": [
   1,
   0,
   -1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   1,
   0,
   1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   1,
   0,
   -1,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0
  ],
  "divisible": true,
  "cyclotomic_factors": [
   1,
   2,
   3,
   4,
   6,
   8,
   12,
   24
  ],
  "remaining": [
   1,
   0,
   0,
   0,
   0,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   -1,
   0,
   0,
   0,
   0,
   0,
   -1
  ],
  "certified": true
 }
}

==> anc/sft_plateau_certificate.py <==
"""Exact certificate of the golden-mean plateau h_top = (1/2) ln phi at q_c = 1/2 (integer arithmetic only).

For h1 <= h <= h2:  inner_m(h2) subset X_{h2} subset X_h subset X_{h1} subset outer_m(h1)   (sft_plateau.py),
so h_top(X_h) = (1/2) ln phi on [h1, h2] if both SFTs have spectral radius sqrt(phi).

The spectral radius is certified without floating point:
1. The full adjacency matrix A of the SFT (all of its components, not only the largest) is built in integers.
2. State amalgamation: if rows u, v of A are equal, A = R S with S the de-duplicated rows and R the 0/1 class
   matrix, and S R has the same nonzero spectrum as A (elementary strong shift equivalence). The same holds for
   equal columns (apply to A^T). Rows or columns that are zero are deleted (they carry only zero eigenvalues).
   This is iterated to a fixed point; all entries stay non-negative integers.
3. The characteristic polynomial of the reduced matrix is computed with Fractions (Faddeev-LeVerrier), divided
   exactly by x^4 - x^2 - 1, and the quotient is factored into x^k times cyclotomic polynomials (all roots of
   modulus 1 < sqrt(phi)), or else reported.
Usage: python3 sft_plateau_certificate.py M [M ...]   (reads the m-bracket from plateau.json)
"""
import sys, os, json
from fractions import Fraction as Fr
import numpy as np


def sft_matrix(h, m, inner):
    """Sparse integer adjacency {u: {v: count}} on (m-1)-bit words, edges = allowed m-bit words (as in
    sft_plateau.sft). Sources and sinks are removed iteratively; this deletes only zero eigenvalues."""
    A = np.arange(2 ** m, dtype=np.int64)
    lo, hi = A, A + 1
    hn, hd = h.numerator, h.denominator
    D = 2 ** m
    if inner:
        ok = (lo * hd >= hn * D) & (hi * hd <= (hd - hn) * D)
    else:
        ok = (hi * hd >= hn * D) & (lo * hd <= (hd - hn) * D)
    src = A[ok] >> 1; dst = A[ok] & (2 ** (m - 1) - 1)
    n = 2 ** (m - 1)
    while True:
        outd = np.bincount(src, minlength=n); ind = np.bincount(dst, minlength=n)
        keep = (outd[src] > 0) & (ind[src] > 0) & (outd[dst] > 0) & (ind[dst] > 0)
        if keep.all(): break
        src, dst = src[keep], dst[keep]
    G = {}
    for u, v in zip(src.tolist(), dst.tolist()):
        G.setdefault(u, {}); G[u][v] = G[u].get(v, 0) + 1
    return G


def transpose(G):
    T = {u: {} for u in G}
    for u, row in G.items():
        for v, c in row.items():
            T.setdefault(v, {}); T[v][u] = c
    return T


def merge_rows(G):
    """Equal rows u, v: A = R S, A' = S R (same nonzero spectrum). Returns the reduced graph."""
    cls = {}; lab = {}
    for u in sorted(G):
        key = tuple(sorted(G[u].items()))
        if key not in cls: cls[key] = u
        lab[u] = cls[key]
    if len(cls) == len(G): return G, False
    H = {}
    for key, r in cls.items():          # (S R)[r, r'] = sum_{v in class r'} A[r, v]
        row = {}
        for v, c in G[r].items():
            row[lab[v]] = row.get(lab[v], 0) + c
        H[r] = row
    return H, True


def prune(G):
    while True:
        nodes = set(G)
        ins = {}
        for u in G:
            for v in G[u]: ins[v] = 1
        bad = [u for u in G if not G[u] or u not in ins]
        if not bad: return G
        for u in bad: del G[u]
        for u in G: G[u] = {v: c for v, c in G[u].items() if v in G}


def amalgamate(G):
    while True:
        n0 = len(G)
        G, _ = merge_rows(prune(G))
        T, _ = merge_rows(prune(transpose(G)))
        G = prune(transpose(T))
        if len(G) == n0:
            idx = {u: i for i, u in enumerate(sorted(G))}
            M = np.zeros((len(G), len(G)), dtype=object)
            for u, row in G.items():
                for v, c in row.items(): M[idx[u], idx[v]] = c
            return M


def charpoly(M):
    n = M.shape[0]
    A = [[Fr(int(x)) for x in r] for r in M]
    c = [Fr(1)]; Mk = [[Fr(0)] * n for _ in range(n)]
    for k in range(1, n + 1):
        P = [[sum(A[i][l] * Mk[l][j] for l in range(n)) for j in range(n)] for i in range(n)]
        Mk = [[P[i][j] + (c[-1] if i == j else 0) for j in range(n)] for i in range(n)]
        tr = sum(sum(A[i][l] * Mk[l][i] for l in range(n)) for i in range(n))
        c.append(-tr / k)
    assert all(x.denominator == 1 for x in c)
    return [int(x) for x in c]


def pdiv(a, b):
    a = list(a); q = []
    while len(a) >= len(b):
        f = Fr(a[0], b[0]); q.append(f)
        for i in range(len(b)): a[i] -= f * b[i]
        a.pop(0)
    return q, a


def cyclotomic(k):
    # Phi_k via x^k - 1 = prod_{d|k} Phi_d
    p = [1] + [0] * (k - 1) + [-1]
    for d in range(1, k):
        if k % d == 0:
            p, r = pdiv(p, cyclotomic(d)); assert all(x == 0 for x in r)
    return [int(x) for x in p]


def strip_cyclotomic(q):
    q = [int(x) for x in q]
    while len(q) > 1 and q[-1] == 0: q.pop()                 # factor x
    facs = []
    for k in range(1, 61):
        ck = cyclotomic(k)
        while len(q) >= len(ck):
            s, r = pdiv(q, ck)
            if all(x == 0 for x in r): q = [int(x) for x in s]; facs.append(k)
            else: break
    return q, facs


def below_sqrt_phi(p):
    """Exact sufficient test that every root of p (coefficients high -> low, p(0) != 0) has |x| < sqrt(phi).
    If p is a polynomial in y = x^k, Cauchy's bound gives |y| <= B = 1 + max|a_i/a_0|, so |x|^2 <= B^(2/k);
    B^2 < phi^k = F_k phi + F_(k-1) is checked in exact arithmetic (phi = (1 + sqrt 5)/2)."""
    deg = len(p) - 1
    ex = [deg - i for i, a in enumerate(p) if a != 0]
    from math import gcd
    k = 0
    for e in ex: k = gcd(k, e)
    B = 1 + max(Fr(abs(a), abs(p[0])) for a in p[1:])
    F = [0, 1]
    while len(F) <= k: F.append(F[-1] + F[-2])
    t = (B * B - F[k - 1]) / F[k]          # need t < phi  <=>  2t - 1 < sqrt(5)
    u = 2 * t - 1
    return u < 0 or u * u < 5


def certify(h, m, inner):
    M = sft_matrix(h, m, inner)
    R = amalgamate(M)
    cp = charpoly(R)
    q, r = pdiv(cp, [1, 0, -1, 0, -1])
    divisible = all(x == 0 for x in r)
    rest, facs = strip_cyclotomic(q) if divisible else (None, [])
    ok = divisible and (rest == [1] or below_sqrt_phi(rest))
    return dict(m=m, inner=inner, h=str(h), w=str(1 - 2 * h), n_nodes=len(M), n_reduced=int(R.shape[0]),
                charpoly_reduced=cp, divisible=divisible, cyclotomic_factors=facs, remaining=rest, certified=ok)


if __name__ == "__main__":
    P = json.load(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), "plateau.json")))
    out = {}
    for m in map(int, sys.argv[1:] or ["16"]):
        p = P[str(m)]
        # rational points strictly inside the certified w-edges of the m bracket (bisection grid is dyadic)
        wa = Fr(p['a_hi']).limit_denominator(2 ** (m + 8)); wb = Fr(p['b_lo']).limit_denominator(2 ** (m + 8))
        for name, w, inner in (("inner_at_a", wa, True), ("outer_at_b", wb, False)):
            h = (1 - w) / 2
            res = certify(h, m, inner); out[f"{m}_{name}"] = res
            print(m, name, "w=%.10f" % float(w), "nodes", res['n_nodes'], "->", res['n_reduced'], "charpoly", res['charpoly_reduced'],
                  "| /(x^4-x^2-1):", res['divisible'], "cyclotomic", res['cyclotomic_factors'], "rest", res['remaining'],
                  "CERTIFIED" if res['certified'] else "NOT CERTIFIED", flush=True)
    fn = os.path.join(os.path.dirname(os.path.abspath(__file__)), "sft_plateau_certificate.json")
    old = json.load(open(fn)) if os.path.exists(fn) else {}
    old.update(out); json.dump(old, open(fn, "w"), indent=1)


==> anc/sft_plateau_certificate_reference.log <==
16 inner_at_a w=0.6508178711 nodes 214 -> 10 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
16 outer_at_b w=0.6616821289 nodes 318 -> 30 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 1, 2, 2, 3, 3, 4, 6, 6, 12] rest [1] CERTIFIED
18 inner_at_a w=0.6507949829 nodes 350 -> 10 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
18 outer_at_b w=0.6617050171 nodes 562 -> 64 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6, 9, 18] rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1] CERTIFIED
20 inner_at_a w=0.6507949829 nodes 570 -> 10 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
20 outer_at_b w=0.6617050171 nodes 946 -> 64 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6, 9, 18] rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1] CERTIFIED
22 inner_at_a w=0.6507940292 nodes 926 -> 10 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
22 outer_at_b w=0.6617059708 nodes 1574 -> 64 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6, 9, 18] rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1] CERTIFIED
24 inner_at_a w=0.6507936716 nodes 1502 -> 10 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
24 outer_at_b w=0.6617063284 nodes 2626 -> 100 charpoly[..] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 4, 6, 8, 12, 24] rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1] CERTIFIED


==> anc/sft_plateau_certificate_rerun.log <==
16 inner_at_a w=0.6508178711 nodes 214 -> 10 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
16 outer_at_b w=0.6616821289 nodes 318 -> 30 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0] | /(x^4-x^2-1): True cyclotomic [1, 1, 2, 2, 3, 3, 4, 6, 6, 12] rest [1] CERTIFIED
18 inner_at_a w=0.6507949829 nodes 350 -> 10 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
18 outer_at_b w=0.6617050171 nodes 562 -> 64 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6, 9, 18] rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1] CERTIFIED
20 inner_at_a w=0.6507949829 nodes 570 -> 10 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
20 outer_at_b w=0.6617050171 nodes 946 -> 64 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6, 9, 18] rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1] CERTIFIED
22 inner_at_a w=0.6507940292 nodes 926 -> 10 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
22 outer_at_b w=0.6617059708 nodes 1574 -> 64 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6, 9, 18] rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1] CERTIFIED
24 inner_at_a w=0.6507936716 nodes 1502 -> 10 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 6] rest [1] CERTIFIED
24 outer_at_b w=0.6617063284 nodes 2626 -> 100 charpoly [1, 0, -1, 0, -1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, -1, 0, 1, 0, 1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, -1, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] | /(x^4-x^2-1): True cyclotomic [1, 2, 3, 4, 6, 8, 12, 24] rest [1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1] CERTIFIED


==> anc/sft_plateau_theta_certificate.py <==
"""Exact certificate of the plateau h_top = ln(theta), theta = largest root of x^4 - x^3 - x^2 + x - 1, for
21/31 <= w <= 173/248 (h in [75/496, 5/31]) at q_c = 1/2: integer charpoly of the amalgamated inner SFT at
h = 5/31 - 2^(2-m) and outer SFT at h = 75/496 + 2^(2-m), exact division by x^4-x^3-x^2+x-1, cyclotomic factors
stripped; remaining roots checked numerically below theta. Edges = Alcaraz Barrera-Baker-Kong Thm 2 with a = 11010.
Usage: python3 sft_plateau_theta_certificate.py   (m = 14..20, ~1 min, < 0.5 GB)"""
import numpy as np
from fractions import Fraction as Fr
from sft_plateau_certificate import sft_matrix, amalgamate, charpoly, pdiv, strip_cyclotomic
P = [1, -1, -1, 1, -1]
th = max(abs(np.roots(P)))
for m in (14, 16, 18, 20):
    d = Fr(1, 2 ** (m - 2))
    for lab, h, inner in (("inner@h2", Fr(5, 31) - d, True), ("outer@h1", Fr(75, 496) + d, False)):
        M = sft_matrix(h, m, inner); R = amalgamate(M); cp = charpoly(R)
        q, r = pdiv(cp, P); div = all(x == 0 for x in r)
        rest, facs = strip_cyclotomic(q) if div else (None, [])
        mx = max(abs(np.roots(rest))) if div and len(rest) > 1 else 0.0
        print(f"m={m} {lab} nodes={len(M)} reduced={R.shape[0]} divisible={div} cyclo={sorted(set(facs))} rest_deg={len(rest)-1 if rest else None} max|root| rest={mx:.6f} < theta={th:.6f}: {mx < th}")


==> anc/sft_plateau_theta_certificate_rerun.log <==
m=14 inner@h2 nodes=390 reduced=8 divisible=True cyclo=[5] rest_deg=0 max|root| rest=0.000000 < theta=1.512876: True
m=14 outer@h1 nodes=502 reduced=20 divisible=True cyclo=[1, 2, 5, 10] rest_deg=0 max|root| rest=0.000000 < theta=1.512876: True
m=16 inner@h2 nodes=894 reduced=8 divisible=True cyclo=[5] rest_deg=0 max|root| rest=0.000000 < theta=1.512876: True
m=16 outer@h1 nodes=1152 reduced=20 divisible=True cyclo=[1, 2, 5, 10] rest_deg=0 max|root| rest=0.000000 < theta=1.512876: True
m=18 inner@h2 nodes=2048 reduced=8 divisible=True cyclo=[5] rest_deg=0 max|root| rest=0.000000 < theta=1.512876: True
m=18 outer@h1 nodes=2640 reduced=20 divisible=True cyclo=[1, 2, 5, 10] rest_deg=0 max|root| rest=0.000000 < theta=1.512876: True
m=20 inner@h2 nodes=4690 reduced=8 divisible=True cyclo=[5] rest_deg=0 max|root| rest=0.000000 < theta=1.512876: True
m=20 outer@h1 nodes=6234 reduced=70 divisible=True cyclo=[3, 5, 15] rest_deg=10 max|root| rest=1.101026 < theta=1.512876: True


==> anc/sft_theta_chain_certificate.py <==
"""Plateaus (1/2) ln theta and (1/4) ln theta of the Nilsson chain applied to the word 00101 (q_c = 1/2).
For a word u (h-coordinates, u = 00...), the interval of constancy is I(u) = [0.u^- (bar u)^inf, 0.(u)^inf], u^- = u with
its last digit lowered (Nilsson arXiv:1002.4614; this gives [75/496, 5/31] for u = 00101 and [341/2016, 11/63] for
u = 001011). Words: 0010110011 (L = 10) and 00101100110100101101 (L = 20, the best cycle of period 20).
Certificate as in sft_plateau_certificate.py: integer charpoly of the amalgamated inner SFT at h_hi - 2^(2-m) and outer
SFT at h_lo + 2^(2-m), exact division by p(x^2) (theta^(1/2)) or p(x^4) (theta^(1/4)), p = x^4 - x^3 - x^2 + x - 1,
cyclotomic factors stripped, remaining roots checked numerically below the target. Also the trace check of
sft_trace_check.py for these graphs.
Usage: python3 sft_theta_chain_certificate.py [WORD M [M ...]]   (default: the three words at m = 20, 24; ~2 min, < 1 GB;
the period-20 word needs m >= 26, about 4 GB at m = 26). Traces for graphs up to 40000 vertices."""
import sys
import numpy as np
from fractions import Fraction as Fr
from sft_plateau_certificate import sft_matrix, amalgamate, charpoly, pdiv, strip_cyclotomic
from sft_trace_check import traces_full, traces_reduced, newton

P = [1, -1, -1, 1, -1]
th = max(abs(np.roots(P)))


def interval(u):
    L = len(u); U = int(u, 2); Um = U - 1; Ub = (2 ** L - 1) ^ U
    hi = Fr(U, 2 ** L - 1)
    lo = Fr(Um, 2 ** L) + Fr(Ub, (2 ** L - 1) * 2 ** L)
    return lo, hi


def spread(p, k):           # p(x^k)
    out = []
    for i, c in enumerate(p):
        out.append(c)
        if i < len(p) - 1: out += [0] * (k - 1)
    return out


JOBS = [("00101", 1, (20, 24)), ("0010110011", 2, (20, 24)), ("00101100110100101101", 4, (20, 24))]
if len(sys.argv) > 2:
    JOBS = [(sys.argv[1], {5: 1, 10: 2, 20: 4}[len(sys.argv[1])], tuple(map(int, sys.argv[2:])))]
for u, k, ms in JOBS:
    lo, hi = interval(u)
    target = spread(P, k); rho = th ** (1 / k)
    print(f"u={u}: h in [{lo}, {hi}], w in [{1 - 2 * hi} = {float(1 - 2 * hi):.10f}, {1 - 2 * lo} = {float(1 - 2 * lo):.10f}]"
          f", target root theta^(1/{k}) = {rho:.6f}, ln = {np.log(rho):.6f}")
    for m in ms:
        d = Fr(1, 2 ** (m - 2))
        if hi - lo <= 2 * d:
            print(f"   m={m}: interval narrower than 2^(3-m), skipped"); continue
        for lab, h, inner in (("inner@hi-d", hi - d, True), ("outer@lo+d", lo + d, False)):
            if h.denominator * 2 ** m >= 2 ** 61:        # keep sft_matrix's int64 products exact: dyadic h inside
                D = 2 ** (m + 4)
                h = Fr((h.numerator * D) // h.denominator, D) if inner else Fr(-((-h.numerator * D) // h.denominator), D)
                assert lo + d <= h <= hi - d
                lab += f" (dyadic, h={h})"
            assert (2 ** m + 1) * h.denominator < 2 ** 62
            G = sft_matrix(h, m, inner); n = len(G); tf = traces_full(G) if n <= 40000 else None
            R = amalgamate(G); cp = charpoly(R)
            q, r = pdiv(cp, target); div = all(x == 0 for x in r)
            rest, facs = strip_cyclotomic(q) if div else (None, [])
            mx = max(abs(np.roots(rest))) if div and len(rest) > 1 else 0.0
            tr_ok = (tf == traces_reduced(R) == newton(cp)) if tf is not None else "skipped"
            print(f"   m={m} {lab}: nodes {n} -> {R.shape[0]}, divisible {div}, cyclotomic {sorted(set(facs))}, "
                  f"max|root| of rest {mx:.6f} < {rho:.6f}: {mx < rho}, traces agree (k<=60): {tr_ok}", flush=True)


==> anc/sft_theta_chain_certificate_reference.log <==
u=00101: h in [75/496, 5/31], w in [21/31 = 0.6774193548, 173/248 = 0.6975806452], target root theta^(1/1) = 1.512876, ln = 0.414013
   m=20 inner@hi-d: nodes 4690 -> 8, divisible True, cyclotomic [5], max|root| of rest 0.000000 < 1.512876: True, traces agree (k<=60): True
   m=20 outer@lo+d: nodes 6234 -> 70, divisible True, cyclotomic [3, 5, 15], max|root| of rest 1.101026 < 1.512876: True, traces agree (k<=60): True
   m=24 inner@hi-d: nodes 24582 -> 8, divisible True, cyclotomic [5], max|root| of rest 0.000000 < 1.512876: True, traces agree (k<=60): True
   m=24 outer@lo+d: nodes 32838 -> 106, divisible True, cyclotomic [2, 4, 5, 10, 20], max|root| of rest 1.129614 < 1.512876: True, traces agree (k<=60): True
u=0010110011: h in [91469/523776, 179/1023], w in [665/1023 = 0.6500488759, 170419/261888 = 0.6507323741], target root theta^(1/2) = 1.229990, ln = 0.207006
   m=20 inner@hi-d: nodes 430 -> 18, divisible True, cyclotomic [1, 2, 5, 10], max|root| of rest 0.000000 < 1.229990: True, traces agree (k<=60): True
   m=20 outer@lo+d: nodes 430 -> 18, divisible True, cyclotomic [1, 2, 5, 10], max|root| of rest 0.000000 < 1.229990: True, traces agree (k<=60): True
   m=24 inner@hi-d: nodes 998 -> 18, divisible True, cyclotomic [1, 2, 5, 10], max|root| of rest 0.000000 < 1.229990: True, traces agree (k<=60): True
   m=24 outer@lo+d: nodes 1246 -> 62, divisible True, cyclotomic [1, 2, 4, 5, 10, 20], max|root| of rest 0.000000 < 1.229990: True, traces agree (k<=60): True
u=00101100110100101101: h in [32085840113/183251763200, 61199/349525], w in [227127/349525 = 0.6498161791, 59540041487/91625881600 = 0.6498168470], target root theta^(1/4) = 1.109049, ln = 0.103503
   m=20: interval narrower than 2^(3-m), skipped
   m=24: interval narrower than 2^(3-m), skipped

[cluster m=26] u=00101100110100101101: h in [32085840113/183251763200, 61199/349525], w in [227127/349525 = 0.6498161791, 59540041487/91625881600 = 0.6498168470], target root theta^(1/4) = 1.109049, ln = 0.103503
[cluster m=26]    m=26 inner@hi-d (dyadic, h=188003443/1073741824): nodes 790 -> 50, divisible True, cyclotomic [1, 2, 4, 5, 10, 20], max|root| of rest 0.000000 < 1.109049: True, traces agree (k<=60): True
[cluster m=26]    m=26 outer@lo+d (dyadic, h=188003213/1073741824): nodes 790 -> 50, divisible True, cyclotomic [1, 2, 4, 5, 10, 20], max|root| of rest 0.000000 < 1.109049: True, traces agree (k<=60): True


==> anc/sft_theta_chain_certificate_rerun.log <==
u=00101: h in [75/496, 5/31], w in [21/31 = 0.6774193548, 173/248 = 0.6975806452], target root theta^(1/1) = 1.512876, ln = 0.414013
   m=20 inner@hi-d: nodes 4690 -> 8, divisible True, cyclotomic [5], max|root| of rest 0.000000 < 1.512876: True, traces agree (k<=60): True
   m=20 outer@lo+d: nodes 6234 -> 70, divisible True, cyclotomic [3, 5, 15], max|root| of rest 1.101026 < 1.512876: True, traces agree (k<=60): True
   m=24 inner@hi-d: nodes 24582 -> 8, divisible True, cyclotomic [5], max|root| of rest 0.000000 < 1.512876: True, traces agree (k<=60): True
   m=24 outer@lo+d: nodes 32838 -> 106, divisible True, cyclotomic [2, 4, 5, 10, 20], max|root| of rest 1.129614 < 1.512876: True, traces agree (k<=60): True
u=0010110011: h in [91469/523776, 179/1023], w in [665/1023 = 0.6500488759, 170419/261888 = 0.6507323741], target root theta^(1/2) = 1.229990, ln = 0.207006
   m=20 inner@hi-d: nodes 430 -> 18, divisible True, cyclotomic [1, 2, 5, 10], max|root| of rest 0.000000 < 1.229990: True, traces agree (k<=60): True
   m=20 outer@lo+d: nodes 430 -> 18, divisible True, cyclotomic [1, 2, 5, 10], max|root| of rest 0.000000 < 1.229990: True, traces agree (k<=60): True
   m=24 inner@hi-d: nodes 998 -> 18, divisible True, cyclotomic [1, 2, 5, 10], max|root| of rest 0.000000 < 1.229990: True, traces agree (k<=60): True
   m=24 outer@lo+d: nodes 1246 -> 62, divisible True, cyclotomic [1, 2, 4, 5, 10, 20], max|root| of rest 0.000000 < 1.229990: True, traces agree (k<=60): True
u=00101100110100101101: h in [32085840113/183251763200, 61199/349525], w in [227127/349525 = 0.6498161791, 59540041487/91625881600 = 0.6498168470], target root theta^(1/4) = 1.109049, ln = 0.103503
   m=20: interval narrower than 2^(3-m), skipped
   m=24: interval narrower than 2^(3-m), skipped


==> anc/sft_trace_check.json <==
[
 {
  "graph": "half_lnphi_bisect m=16 inner",
  "m": 16,
  "inner": true,
  "h": "3663041/20980690",
  "w": "6827304/10490345",
  "n_full": 214,
  "n_reduced": 10,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11562,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207370,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721002
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650
  ]
 },
 {
  "graph": "half_lnphi_bisect m=16 outer",
  "m": 16,
  "inner": false,
  "h": "4434219/26213330",
  "w": "8672446/13106665",
  "n_full": 318,
  "n_reduced": 30,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   662,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11574,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207382,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721014
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   662
  ]
 },
 {
  "graph": "half_lnphi_bisect m=18 inner",
  "m": 18,
  "inner": true,
  "h": "2517394/14417857",
  "w": "9383069/14417857",
  "n_full": 350,
  "n_reduced": 10,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11562,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207370,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721002
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650
  ]
 },
 {
  "graph": "half_lnphi_bisect m=18 outer",
  "m": 18,
  "inner": false,
  "h": "1109025/6556556",
  "w": "2169253/3278278",
  "n_full": 562,
  "n_reduced": 64,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   686,
   0,
   1042,
   0,
   1686,
   0,
   2794,
   0,
   4414,
   0,
   7142,
   0,
   11682,
   0,
   18698,
   0,
   30254,
   0,
   49126,
   0,
   79206,
   0,
   128158,
   0,
   207646,
   0,
   335522,
   0,
   542886,
   0,
   878882,
   0,
   1421294,
   0,
   2299702,
   0,
   3721734
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   686
  ]
 },
 {
  "graph": "half_lnphi_bisect m=20 inner",
  "m": 20,
  "inner": true,
  "h": "2517394/14417857",
  "w": "9383069/14417857",
  "n_full": 570,
  "n_reduced": 10,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11562,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207370,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721002
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650
  ]
 },
 {
  "graph": "half_lnphi_bisect m=20 outer",
  "m": 20,
  "inner": false,
  "h": "24664721/145817835",
  "w": "96488393/145817835",
  "n_full": 946,
  "n_reduced": 64,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   686,
   0,
   1042,
   0,
   1686,
   0,
   2794,
   0,
   4414,
   0,
   7142,
   0,
   11682,
   0,
   18698,
   0,
   30254,
   0,
   49126,
   0,
   79206,
   0,
   128158,
   0,
   207646,
   0,
   335522,
   0,
   542886,
   0,
   878882,
   0,
   1421294,
   0,
   2299702,
   0,
   3721734
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   686
  ]
 },
 {
  "graph": "half_lnphi_bisect m=22 inner",
  "m": 22,
  "inner": true,
  "h": "366169/2097152",
  "w": "682407/1048576",
  "n_full": 926,
  "n_reduced": 10,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11562,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207370,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721002
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650
  ]
 },
 {
  "graph": "half_lnphi_bisect m=22 outer",
  "m": 22,
  "inner": false,
  "h": "182855733/1081046174",
  "w": "357667354/540523087",
  "n_full": 1574,
  "n_reduced": 64,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   686,
   0,
   1042,
   0,
   1686,
   0,
   2794,
   0,
   4414,
   0,
   7142,
   0,
   11682,
   0,
   18698,
   0,
   30254,
   0,
   49126,
   0,
   79206,
   0,
   128158,
   0,
   207646,
   0,
   335522,
   0,
   542886,
   0,
   878882,
   0,
   1421294,
   0,
   2299702,
   0,
   3721734
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   686
  ]
 },
 {
  "graph": "half_lnphi_bisect m=24 inner",
  "m": 24,
  "inner": true,
  "h": "1495416995/8564661482",
  "w": "2786913746/4282330741",
  "n_full": 1502,
  "n_reduced": 10,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11562,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207370,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721002
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650
  ]
 },
 {
  "graph": "half_lnphi_bisect m=24 outer",
  "m": 24,
  "inner": false,
  "h": "608667865/3598458476",
  "w": "1190561373/1799229238",
  "n_full": 2626,
  "n_reduced": 100,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   734,
   0,
   1042,
   0,
   1686,
   0,
   2854,
   0,
   4414,
   0,
   7142,
   0,
   11790,
   0,
   18698,
   0,
   30254,
   0,
   49378,
   0,
   79206,
   0,
   128158,
   0,
   208174,
   0,
   335522,
   0,
   542886,
   0,
   879854,
   0,
   1421294,
   0,
   2299702,
   0,
   3723654
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   734
  ]
 },
 {
  "graph": "half_lnphi m=20 outer(lo+d)",
  "m": 20,
  "inner": false,
  "h": "2793535/16515072",
  "w": "5464001/8257536",
  "n_full": 886,
  "n_reduced": 30,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   662,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11574,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207382,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721014
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   662
  ]
 },
 {
  "graph": "half_lnphi m=20 inner(hi-d)",
  "m": 20,
  "inner": true,
  "h": "2883521/16515072",
  "w": "5374015/8257536",
  "n_full": 570,
  "n_reduced": 10,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11562,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207370,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721002
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650
  ]
 },
 {
  "graph": "half_lnphi m=24 outer(lo+d)",
  "m": 24,
  "inner": false,
  "h": "44695615/264241152",
  "w": "87424961/132120576",
  "n_full": 2598,
  "n_reduced": 64,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   686,
   0,
   1042,
   0,
   1686,
   0,
   2794,
   0,
   4414,
   0,
   7142,
   0,
   11682,
   0,
   18698,
   0,
   30254,
   0,
   49126,
   0,
   79206,
   0,
   128158,
   0,
   207646,
   0,
   335522,
   0,
   542886,
   0,
   878882,
   0,
   1421294,
   0,
   2299702,
   0,
   3721734
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   54,
   0,
   58,
   0,
   94,
   0,
   194,
   0,
   246,
   0,
   398,
   0,
   686
  ]
 },
 {
  "graph": "half_lnphi m=24 inner(hi-d)",
  "m": 24,
  "inner": true,
  "h": "46137281/264241152",
  "w": "85983295/132120576",
  "n_full": 1502,
  "n_reduced": 10,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650,
   0,
   1042,
   0,
   1686,
   0,
   2734,
   0,
   4414,
   0,
   7142,
   0,
   11562,
   0,
   18698,
   0,
   30254,
   0,
   48958,
   0,
   79206,
   0,
   128158,
   0,
   207370,
   0,
   335522,
   0,
   542886,
   0,
   878414,
   0,
   1421294,
   0,
   2299702,
   0,
   3721002
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   14,
   0,
   14,
   0,
   22,
   0,
   42,
   0,
   58,
   0,
   94,
   0,
   158,
   0,
   246,
   0,
   398,
   0,
   650
  ]
 },
 {
  "graph": "quarter_lnphi m=20 outer(lo+d)",
  "m": 20,
  "inner": false,
  "h": "62623189/357826560",
  "w": "116290091/178913280",
  "n_full": 330,
  "n_reduced": 22,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   2,
   0,
   14,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   46,
   0,
   2,
   0,
   86,
   0,
   2,
   0,
   118,
   0,
   2,
   0,
   190,
   0,
   2,
   0,
   318,
   0,
   2,
   0,
   494,
   0,
   2,
   0,
   798,
   0,
   2,
   0,
   1302,
   0,
   2,
   0,
   2086,
   0,
   2,
   0,
   3374,
   0,
   2,
   0,
   5470
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   2,
   0,
   14,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   46,
   0,
   2,
   0,
   86
  ]
 },
 {
  "graph": "quarter_lnphi m=20 inner(hi-d)",
  "m": 20,
  "inner": true,
  "h": "62651051/357826560",
  "w": "116262229/178913280",
  "n_full": 330,
  "n_reduced": 22,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   2,
   0,
   14,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   46,
   0,
   2,
   0,
   86,
   0,
   2,
   0,
   118,
   0,
   2,
   0,
   190,
   0,
   2,
   0,
   318,
   0,
   2,
   0,
   494,
   0,
   2,
   0,
   798,
   0,
   2,
   0,
   1302,
   0,
   2,
   0,
   2086,
   0,
   2,
   0,
   3374,
   0,
   2,
   0,
   5470
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   2,
   0,
   14,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   46,
   0,
   2,
   0,
   86
  ]
 },
 {
  "graph": "quarter_lnphi m=24 outer(lo+d)",
  "m": 24,
  "inner": false,
  "h": "1001950549/5725224960",
  "w": "1860661931/2862612480",
  "n_full": 610,
  "n_reduced": 22,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   2,
   0,
   14,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   46,
   0,
   2,
   0,
   86,
   0,
   2,
   0,
   118,
   0,
   2,
   0,
   190,
   0,
   2,
   0,
   318,
   0,
   2,
   0,
   494,
   0,
   2,
   0,
   798,
   0,
   2,
   0,
   1302,
   0,
   2,
   0,
   2086,
   0,
   2,
   0,
   3374,
   0,
   2,
   0,
   5470
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   2,
   0,
   14,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   46,
   0,
   2,
   0,
   86
  ]
 },
 {
  "graph": "quarter_lnphi m=24 inner(hi-d)",
  "m": 24,
  "inner": true,
  "h": "1002437291/5725224960",
  "w": "1860175189/2862612480",
  "n_full": 610,
  "n_reduced": 22,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   0,
   2,
   0,
   14,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   46,
   0,
   2,
   0,
   86,
   0,
   2,
   0,
   118,
   0,
   2,
   0,
   190,
   0,
   2,
   0,
   318,
   0,
   2,
   0,
   494,
   0,
   2,
   0,
   798,
   0,
   2,
   0,
   1302,
   0,
   2,
   0,
   2086,
   0,
   2,
   0,
   3374,
   0,
   2,
   0,
   5470
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   0,
   2,
   0,
   14,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   30,
   0,
   2,
   0,
   46,
   0,
   2,
   0,
   86
  ]
 },
 {
  "graph": "ln_theta m=14 inner(5/31-d)",
  "m": 14,
  "inner": true,
  "h": "20449/126976",
  "w": "43039/63488",
  "n_full": 390,
  "n_reduced": 8,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   72,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3976,
   5936,
   9066,
   13616,
   20718,
   31210,
   47374,
   71478,
   108366,
   163676,
   247944,
   374728,
   567358,
   857824,
   1298394,
   1963594,
   2971518,
   4494538,
   6800862,
   10287472,
   15565320,
   23546464,
   35625170,
   53893792,
   81537814,
   123352906,
   186622094,
   282330974,
   427137982,
   646199764,
   977628872,
   1479021624,
   2237588710,
   3385181232,
   5121377186,
   7747991338,
   11721775998,
   17733571378,
   26828733230,
   40588519944,
   61405457800
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   72,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3976,
   5936,
   9066,
   13616,
   20718
  ]
 },
 {
  "graph": "ln_theta m=14 outer(75/496+d)",
  "m": 14,
  "inner": false,
  "h": "19231/126976",
  "w": "44257/63488",
  "n_full": 502,
  "n_reduced": 20,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   82,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3986,
   5936,
   9066,
   13616,
   20718,
   31210,
   47374,
   71478,
   108366,
   163676,
   247954,
   374728,
   567358,
   857824,
   1298394,
   1963594,
   2971518,
   4494538,
   6800862,
   10287472,
   15565330,
   23546464,
   35625170,
   53893792,
   81537814,
   123352906,
   186622094,
   282330974,
   427137982,
   646199764,
   977628882,
   1479021624,
   2237588710,
   3385181232,
   5121377186,
   7747991338,
   11721775998,
   17733571378,
   26828733230,
   40588519944,
   61405457810
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   82,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3986,
   5936,
   9066,
   13616,
   20718
  ]
 },
 {
  "graph": "ln_theta m=16 inner(5/31-d)",
  "m": 16,
  "inner": true,
  "h": "81889/507904",
  "w": "172063/253952",
  "n_full": 894,
  "n_reduced": 8,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   72,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3976,
   5936,
   9066,
   13616,
   20718,
   31210,
   47374,
   71478,
   108366,
   163676,
   247944,
   374728,
   567358,
   857824,
   1298394,
   1963594,
   2971518,
   4494538,
   6800862,
   10287472,
   15565320,
   23546464,
   35625170,
   53893792,
   81537814,
   123352906,
   186622094,
   282330974,
   427137982,
   646199764,
   977628872,
   1479021624,
   2237588710,
   3385181232,
   5121377186,
   7747991338,
   11721775998,
   17733571378,
   26828733230,
   40588519944,
   61405457800
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   72,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3976,
   5936,
   9066,
   13616,
   20718
  ]
 },
 {
  "graph": "ln_theta m=16 outer(75/496+d)",
  "m": 16,
  "inner": false,
  "h": "76831/507904",
  "w": "177121/253952",
  "n_full": 1152,
  "n_reduced": 20,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   82,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3986,
   5936,
   9066,
   13616,
   20718,
   31210,
   47374,
   71478,
   108366,
   163676,
   247954,
   374728,
   567358,
   857824,
   1298394,
   1963594,
   2971518,
   4494538,
   6800862,
   10287472,
   15565330,
   23546464,
   35625170,
   53893792,
   81537814,
   123352906,
   186622094,
   282330974,
   427137982,
   646199764,
   977628882,
   1479021624,
   2237588710,
   3385181232,
   5121377186,
   7747991338,
   11721775998,
   17733571378,
   26828733230,
   40588519944,
   61405457810
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   82,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3986,
   5936,
   9066,
   13616,
   20718
  ]
 },
 {
  "graph": "ln_theta m=18 inner(5/31-d)",
  "m": 18,
  "inner": true,
  "h": "327649/2031616",
  "w": "688159/1015808",
  "n_full": 2048,
  "n_reduced": 8,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   72,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3976,
   5936,
   9066,
   13616,
   20718,
   31210,
   47374,
   71478,
   108366,
   163676,
   247944,
   374728,
   567358,
   857824,
   1298394,
   1963594,
   2971518,
   4494538,
   6800862,
   10287472,
   15565320,
   23546464,
   35625170,
   53893792,
   81537814,
   123352906,
   186622094,
   282330974,
   427137982,
   646199764,
   977628872,
   1479021624,
   2237588710,
   3385181232,
   5121377186,
   7747991338,
   11721775998,
   17733571378,
   26828733230,
   40588519944,
   61405457800
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   72,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3976,
   5936,
   9066,
   13616,
   20718
  ]
 },
 {
  "graph": "ln_theta m=18 outer(75/496+d)",
  "m": 18,
  "inner": false,
  "h": "307231/2031616",
  "w": "708577/1015808",
  "n_full": 2640,
  "n_reduced": 20,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   82,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3986,
   5936,
   9066,
   13616,
   20718,
   31210,
   47374,
   71478,
   108366,
   163676,
   247954,
   374728,
   567358,
   857824,
   1298394,
   1963594,
   2971518,
   4494538,
   6800862,
   10287472,
   15565330,
   23546464,
   35625170,
   53893792,
   81537814,
   123352906,
   186622094,
   282330974,
   427137982,
   646199764,
   977628882,
   1479021624,
   2237588710,
   3385181232,
   5121377186,
   7747991338,
   11721775998,
   17733571378,
   26828733230,
   40588519944,
   61405457810
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   82,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3986,
   5936,
   9066,
   13616,
   20718
  ]
 },
 {
  "graph": "ln_theta m=20 inner(5/31-d)",
  "m": 20,
  "inner": true,
  "h": "1310689/8126464",
  "w": "2752543/4063232",
  "n_full": 4690,
  "n_reduced": 8,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   72,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3976,
   5936,
   9066,
   13616,
   20718,
   31210,
   47374,
   71478,
   108366,
   163676,
   247944,
   374728,
   567358,
   857824,
   1298394,
   1963594,
   2971518,
   4494538,
   6800862,
   10287472,
   15565320,
   23546464,
   35625170,
   53893792,
   81537814,
   123352906,
   186622094,
   282330974,
   427137982,
   646199764,
   977628872,
   1479021624,
   2237588710,
   3385181232,
   5121377186,
   7747991338,
   11721775998,
   17733571378,
   26828733230,
   40588519944,
   61405457800
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   72,
   88,
   150,
   208,
   338,
   490,
   766,
   1122,
   1742,
   2584,
   3976,
   5936,
   9066,
   13616,
   20718
  ]
 },
 {
  "graph": "ln_theta m=20 outer(75/496+d)",
  "m": 20,
  "inner": false,
  "h": "1228831/8126464",
  "w": "2834401/4063232",
  "n_full": 6234,
  "n_reduced": 70,
  "full_eq_reduced_eq_charpoly_k60": true,
  "enum_eq_full_kKE": true,
  "KE": 24,
  "tr_full": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   82,
   88,
   150,
   208,
   338,
   520,
   766,
   1122,
   1742,
   2584,
   4006,
   5936,
   9066,
   13616,
   20718,
   31260,
   47374,
   71478,
   108366,
   163676,
   248044,
   374728,
   567358,
   857824,
   1298394,
   1963734,
   2971518,
   4494538,
   6800862,
   10287472,
   15565550,
   23546464,
   35625170,
   53893792,
   81537814,
   123353296,
   186622094,
   282330974,
   427137982,
   646199764,
   977629482,
   1479021624,
   2237588710,
   3385181232,
   5121377186,
   7747992328,
   11721775998,
   17733571378,
   26828733230,
   40588519944,
   61405459420
  ],
  "tr_enum": [
   0,
   2,
   0,
   6,
   10,
   14,
   14,
   30,
   36,
   82,
   88,
   150,
   208,
   338,
   520,
   766,
   1122,
   1742,
   2584,
   4006,
   5936,
   9066,
   13616,
   20718
  ]
 }
]

==> anc/sft_trace_check.py <==
"""Trace check of the exact plateau certificates (section 3.3): for every SFT graph used in
sft_plateau_certificate.py (1/2 ln phi, m = 16..24), nilsson_check.py (both phi plateaus, m = 20, 24) and
sft_plateau_theta_certificate.py (ln theta, m = 14..20), compare in exact integer arithmetic
  t_full(k)   = tr A^k of the pruned full adjacency matrix (sparse int64, column blocks),
  t_red(k)    = tr R^k of the amalgamated matrix R (Python integers),
  t_newton(k) = power sums of the roots of the characteristic polynomial of R (Newton's identities),
for k = 1..60, and for k <= KE with
  t_enum(k)   = number of binary words x of length k whose periodic sequence x^infinity has all m-blocks allowed
                (direct enumeration, independent of the graph code).
State amalgamation preserves the nonzero spectrum, so all four must agree.
Output: stdout and sft_trace_check.json. Memory < 0.5 GB, ~10 min."""
import json, os, sys, time
from fractions import Fraction as Fr
import numpy as np
import scipy.sparse as sp
from sft_plateau_certificate import sft_matrix, amalgamate, charpoly

HERE = os.path.dirname(os.path.abspath(__file__))
KMAX, KE = 60, int(sys.argv[1]) if len(sys.argv) > 1 else 24


def graphs():
    P = json.load(open(os.path.join(HERE, "plateau.json")))
    for m in (16, 18, 20, 22, 24):                                   # sft_plateau_certificate.py
        p = P[str(m)]
        wa = Fr(p['a_hi']).limit_denominator(2 ** (m + 8)); wb = Fr(p['b_lo']).limit_denominator(2 ** (m + 8))
        yield f"half_lnphi_bisect m={m} inner", (1 - wa) / 2, m, True
        yield f"half_lnphi_bisect m={m} outer", (1 - wb) / 2, m, False
    for name, lo, hi in (("half_lnphi", Fr(341, 2016), Fr(11, 63)),        # nilsson_check.py
                         ("quarter_lnphi", Fr(489233, 2795520), Fr(239, 1365))):
        for m in (20, 24):
            d = Fr(1, 2 ** (m - 2))
            yield f"{name} m={m} outer(lo+d)", lo + d, m, False
            yield f"{name} m={m} inner(hi-d)", hi - d, m, True
    for m in (14, 16, 18, 20):                                       # sft_plateau_theta_certificate.py
        d = Fr(1, 2 ** (m - 2))
        yield f"ln_theta m={m} inner(5/31-d)", Fr(5, 31) - d, m, True
        yield f"ln_theta m={m} outer(75/496+d)", Fr(75, 496) + d, m, False


def traces_full(G, kmax=KMAX, block=1024):
    nodes = sorted(G); idx = {u: i for i, u in enumerate(nodes)}; n = len(nodes)
    rows, cols, vals = [], [], []
    for u, row in G.items():
        for v, c in row.items(): rows.append(idx[u]); cols.append(idx[v]); vals.append(c)
    A = sp.csr_matrix((np.array(vals, dtype=np.int64), (rows, cols)), shape=(n, n))
    t = [0] * (kmax + 1)
    for b0 in range(0, n, block):
        b = np.arange(b0, min(n, b0 + block))
        Y = np.zeros((n, len(b)), dtype=np.int64); Y[b, np.arange(len(b))] = 1
        for k in range(1, kmax + 1):
            Y = A @ Y
            assert Y.max() < 2 ** 61                               # walk counts stay exact in int64
            t[k] += int(Y[b, np.arange(len(b))].sum())
    return t[1:]


def traces_reduced(R, kmax=KMAX):
    R = np.array(R, dtype=object); P = R.copy(); t = []
    for k in range(1, kmax + 1):
        t.append(int(sum(P[i, i] for i in range(R.shape[0]))))
        P = P.dot(R)
    return t


def newton(cp, kmax=KMAX):
    """Power sums p_k of the roots of x^n + c1 x^(n-1) + ... + cn (cp = [1, c1, ..., cn])."""
    n = len(cp) - 1; c = cp[1:]; p = []
    for k in range(1, kmax + 1):
        s = -k * c[k - 1] if k <= n else 0
        for i in range(1, min(k - 1, n) + 1): s -= c[i - 1] * p[k - i - 1]
        p.append(s)
    return p


def allowed_blocks(h, m, inner):
    """Independent implementation of the m-block rule: dyadic cylinder [b, b+1]/2^m inside (inner) or meeting
    (outer) [h, 1-h]."""
    hn, hd, D = h.numerator, h.denominator, 2 ** m
    assert (D + 1) * hd < 2 ** 62 and hn * D < 2 ** 62
    b = np.arange(D, dtype=np.int64)
    if inner: return (b * hd >= hn * D) & ((b + 1) * hd <= (hd - hn) * D)
    return ((b + 1) * hd >= hn * D) & (b * hd <= (hd - hn) * D)


def traces_enum(h, m, inner, kmax=KE, chunk=2 ** 21):
    ok = allowed_blocks(h, m, inner); t = []
    for k in range(1, kmax + 1):
        P = 2 ** k - 1; cnt = 0
        for r0 in range(0, 2 ** k, chunk):
            r = np.arange(r0, min(2 ** k, r0 + chunk), dtype=np.int64)
            good = np.ones(len(r), dtype=bool)
            for i in range(k):
                rot = ((r << i) | (r >> (k - i))) & P             # word rotated by i
                blk = np.minimum((rot << m) // P, 2 ** m - 1)      # first m binary digits of rot/(2^k-1)
                good &= ok[blk]
            cnt += int(good.sum())
        t.append(cnt)
    return t


if __name__ == "__main__":
    out, allok = [], True
    for name, h, m, inner in graphs():
        t0 = time.time()
        G = sft_matrix(h, m, inner); n = len(G)
        tf = traces_full(G)
        R = amalgamate(G); cp = charpoly(R)
        tr, tn = traces_reduced(R), newton(cp)
        te = traces_enum(h, m, inner)
        ok_red = tf == tr == tn; ok_enum = te == tf[:KE]
        allok &= ok_red and ok_enum
        rec = dict(graph=name, m=m, inner=inner, h=str(h), w=str(1 - 2 * h), n_full=n, n_reduced=int(R.shape[0]),
                   full_eq_reduced_eq_charpoly_k60=ok_red, enum_eq_full_kKE=ok_enum, KE=KE,
                   tr_full=tf, tr_enum=te)
        if not ok_red:
            rec["first_mismatch_k"] = next(k + 1 for k in range(KMAX) if not (tf[k] == tr[k] == tn[k]))
        out.append(rec)
        print(f"{name:34s} nodes {n:5d} -> {R.shape[0]:3d}  tr A^k = tr R^k = p_k (k<=60): {ok_red}   "
              f"= periodic words (k<={KE}): {ok_enum}   tr A^60 = {tf[-1]}  ({time.time()-t0:.0f} s)", flush=True)
    print("ALL AGREE" if allok else "MISMATCH FOUND")
    json.dump(out, open(os.path.join(HERE, "sft_trace_check.json"), "w"), indent=1)


==> anc/sft_trace_check_reference.log <==
half_lnphi_bisect m=16 inner       nodes   214 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi_bisect m=16 outer       nodes   318 ->  30  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721014  (5 s)
half_lnphi_bisect m=18 inner       nodes   350 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi_bisect m=18 outer       nodes   562 ->  64  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721734  (13 s)
half_lnphi_bisect m=20 inner       nodes   570 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi_bisect m=20 outer       nodes   946 ->  64  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721734  (13 s)
half_lnphi_bisect m=22 inner       nodes   926 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi_bisect m=22 outer       nodes  1574 ->  64  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721734  (14 s)
half_lnphi_bisect m=24 inner       nodes  1502 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (7 s)
half_lnphi_bisect m=24 outer       nodes  2626 -> 100  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3723654  (55 s)
half_lnphi m=20 outer(lo+d)        nodes   886 ->  30  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721014  (5 s)
half_lnphi m=20 inner(hi-d)        nodes   570 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi m=24 outer(lo+d)        nodes  2598 ->  64  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721734  (16 s)
half_lnphi m=24 inner(hi-d)        nodes  1502 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (7 s)
quarter_lnphi m=20 outer(lo+d)     nodes   330 ->  22  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 5470  (5 s)
quarter_lnphi m=20 inner(hi-d)     nodes   330 ->  22  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 5470  (5 s)
quarter_lnphi m=24 outer(lo+d)     nodes   610 ->  22  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 5470  (7 s)
quarter_lnphi m=24 inner(hi-d)     nodes   610 ->  22  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 5470  (7 s)
ln_theta m=14 inner(5/31-d)        nodes   390 ->   8  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457800  (4 s)
ln_theta m=14 outer(75/496+d)      nodes   502 ->  20  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457810  (5 s)
ln_theta m=16 inner(5/31-d)        nodes   894 ->   8  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457800  (4 s)
ln_theta m=16 outer(75/496+d)      nodes  1152 ->  20  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457810  (5 s)
ln_theta m=18 inner(5/31-d)        nodes  2048 ->   8  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457800  (5 s)
ln_theta m=18 outer(75/496+d)      nodes  2640 ->  20  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457810  (5 s)
ln_theta m=20 inner(5/31-d)        nodes  4690 ->   8  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457800  (7 s)
ln_theta m=20 outer(75/496+d)      nodes  6234 ->  70  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405459420  (21 s)
ALL AGREE


==> anc/sft_trace_check_rerun.log <==
half_lnphi_bisect m=16 inner       nodes   214 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi_bisect m=16 outer       nodes   318 ->  30  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721014  (5 s)
half_lnphi_bisect m=18 inner       nodes   350 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi_bisect m=18 outer       nodes   562 ->  64  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721734  (13 s)
half_lnphi_bisect m=20 inner       nodes   570 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi_bisect m=20 outer       nodes   946 ->  64  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721734  (13 s)
half_lnphi_bisect m=22 inner       nodes   926 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi_bisect m=22 outer       nodes  1574 ->  64  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721734  (14 s)
half_lnphi_bisect m=24 inner       nodes  1502 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (7 s)
half_lnphi_bisect m=24 outer       nodes  2626 -> 100  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3723654  (54 s)
half_lnphi m=20 outer(lo+d)        nodes   886 ->  30  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721014  (5 s)
half_lnphi m=20 inner(hi-d)        nodes   570 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (5 s)
half_lnphi m=24 outer(lo+d)        nodes  2598 ->  64  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721734  (16 s)
half_lnphi m=24 inner(hi-d)        nodes  1502 ->  10  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 3721002  (8 s)
quarter_lnphi m=20 outer(lo+d)     nodes   330 ->  22  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 5470  (5 s)
quarter_lnphi m=20 inner(hi-d)     nodes   330 ->  22  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 5470  (5 s)
quarter_lnphi m=24 outer(lo+d)     nodes   610 ->  22  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 5470  (7 s)
quarter_lnphi m=24 inner(hi-d)     nodes   610 ->  22  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 5470  (7 s)
ln_theta m=14 inner(5/31-d)        nodes   390 ->   8  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457800  (5 s)
ln_theta m=14 outer(75/496+d)      nodes   502 ->  20  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457810  (4 s)
ln_theta m=16 inner(5/31-d)        nodes   894 ->   8  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457800  (4 s)
ln_theta m=16 outer(75/496+d)      nodes  1152 ->  20  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457810  (5 s)
ln_theta m=18 inner(5/31-d)        nodes  2048 ->   8  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457800  (5 s)
ln_theta m=18 outer(75/496+d)      nodes  2640 ->  20  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457810  (5 s)
ln_theta m=20 inner(5/31-d)        nodes  4690 ->   8  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405457800  (7 s)
ln_theta m=20 outer(75/496+d)      nodes  6234 ->  70  tr A^k = tr R^k = p_k (k<=60): True   = periodic words (k<=24): True   tr A^60 = 61405459420  (21 s)
ALL AGREE

